Agent Reinforcement Learning via Pivotal-Aware Self-Feedback Retry

Large language model (LLM) agents have shown strong decision-making capabilities in long-horizon interactive tasks, yet they still struggle to effectively leverage failed trajectories: full retries incur high interaction costs, while experience retrieval tends to dilute critical experience signals. To address this, we propose PivoARL, a self-feedback retry framework for experience exploitation in LLM agents. PivoARL identifies the pivotal erroneous turn through structured reflection and performs local retry only from the corresponding pivotal state, thereby reusing the correct prefix and reducing redundant interactions. From an information-gain perspective, we further show that pivotal retry concentrates useful experience signals near the error boundary, mitigating the signal dilution caused by state-agnostic experience utilization. Based on this insight, we design a pivotal-aware credit assignment mechanism that rewards correct prefixes while isolating erroneous suffixes, and optimize reflection quality through implicit reflection returns. We conduct a systematic evaluation on 4 agent tasks and 7 search-based QA benchmarks. Results show that PivoARL achieves significant improvements on Pass@2/3 across all tasks, with an average gain of about 11.5\% over MetaRL. Moreover, benefiting from contrastive preference signals induced by pivotal turns, PivoARL also consistently improves Pass@1 on over 80\% of the tasks. On Minesweeper environment, PivoARL improves over GiGPO by more than 45\% and reduces interaction turns by about 42\% on average compared with full-retry methods. Code is available at https://github.com/yuki-younai/PivoARL.

==> figures/plot_ablation_weight.py <==
#!/usr/bin/env python3
"""
Figure: Ablation on weight function variants across three benchmarks.
Grouped bar chart: 7 methods x 3 benchmarks (ALFWorld, WebShop, Minesweeper).

Usage:  python3 plot_ablation_weight.py
Output: figures/ablation_weight.{pdf,png}
"""
import os
import numpy as np
from matplotlib import pyplot as plt
from matplotlib import gridspec

OUT_DIR = os.path.dirname(os.path.abspath(__file__))

# Ablation: weight function variants across 3 benchmarks
data_ablation = {
    'methods': [
        r'ExpDistill',
        r'+Dual',
        r'+Gate',
        r'Multiplicative',
        r'Additive',
        r'Pure SD',
        r'Pure RL',
    ],
    'colors': ['#0F4D92', '#2E75B6', "#F09F97", "#F1B3AC", "#EFBEB8", "#F3D9D8", '#FCEEED'],
    'metrics': [r'ALFWorld', r'WebShop', r'Minesweeper'],
    'result': {
        # Placeholder data — replace with real results
        # Each row = [run1, run2, run3] for error bars
        r'ALFWorld': np.array([
            [0.82, 0.83, 0.81],   # ExpDistill (full)
            [0.80, 0.81, 0.79],   # +Dual
            [0.78, 0.79, 0.77],   # +Gate
            [0.75, 0.76, 0.74],   # Multiplicative
            [0.72, 0.73, 0.71],   # Additive
            [0.65, 0.66, 0.64],   # Pure SD
            [0.60, 0.61, 0.59],   # Pure RL
        ]),
        r'WebShop': np.array([
            [0.85, 0.86, 0.84],
            [0.83, 0.84, 0.82],
            [0.81, 0.82, 0.80],
            [0.78, 0.79, 0.77],
            [0.76, 0.77, 0.75],
            [0.70, 0.71, 0.69],
            [0.65, 0.66, 0.64],
        ]),
        r'Minesweeper': np.array([
            [0.78, 0.79, 0.77],
            [0.76, 0.77, 0.75],
            [0.74, 0.75, 0.73],
            [0.71, 0.72, 0.70],
            [0.68, 0.69, 0.67],
            [0.62, 0.63, 0.61],
            [0.55, 0.56, 0.54],
        ]),
    }
}


def is_dark(color_in_hex, threshold=128):
    color = color_in_hex.lstrip('#')
    r = int(color[0:2], 16)
    g = int(color[2:4], 16)
    b = int(color[4:6], 16)
    luminance = 0.299*r + 0.587*g + 0.114*b
    return luminance < threshold


if __name__ == '__main__':
    plt.rcParams['font.family'] = 'Helvetica'
    plt.rcParams['font.size'] = 24
    plt.rcParams['axes.spines.right'] = False
    plt.rcParams['axes.spines.top'] = False
    plt.rcParams['axes.linewidth'] = 3

    fig = plt.figure(figsize=(42, 12))
    gs = gridspec.GridSpec(1, 3)

    for metric_idx, metric_name in enumerate(data_ablation['metrics']):
        ax = fig.add_subplot(gs[metric_idx])

        num_methods = len(data_ablation['methods'])
        means = data_ablation['result'][metric_name].mean(axis=1)
        stds = data_ablation['result'][metric_name].std(axis=1)

        bars = ax.bar(
            np.arange(num_methods),
            means,
            yerr=stds,
            error_kw={
                'elinewidth': 2,
                'capthick': 2,
                'capsize': 15,
            },
            color=data_ablation['colors'],
            label=data_ablation['methods'],
        )

        for i, (bar, value) in enumerate(zip(bars, means)):
            textcolor = 'white' if is_dark(data_ablation['colors'][i]) else 'black'
            ax.text(bar.get_x() + bar.get_width()/2, bar.get_height() - 0.10,
                    f'{value:.2f}', ha='center', va='bottom', fontsize=32, color=textcolor)

        ax.set_ylabel('Success Rate' if metric_name != 'WebShop' else 'Score',
                       fontsize=50, labelpad=12)
        ax.set_title(metric_name, fontsize=52, fontweight='bold', pad=16)

        ymax = np.max(data_ablation['result'][metric_name])
        ax.set_ylim([0.0, ymax + 0.40])
        ax.set_xticks([])
        ax.set_yticks([0.00, 0.25, 0.50, 0.75, 1.00])
        ax.tick_params(axis='y', labelsize=36, length=10, width=2)

        if metric_idx == 0:
            ax.legend(bbox_to_anchor=(0.02, 1.10), loc='upper left',
                      fontsize=36, frameon=False, ncols=2, columnspacing=0.6)

    fig.tight_layout(pad=2)

    fig.savefig(os.path.join(OUT_DIR, 'ablation_weight.pdf'), dpi=300, bbox_inches='tight')
    fig.savefig(os.path.join(OUT_DIR, 'ablation_weight.png'), dpi=300, bbox_inches='tight')
    plt.close(fig)
    print(f"Saved: {OUT_DIR}/ablation_weight.{{pdf,png}}")


==> figures/plot_hyperparam_sensitivity.py <==
#!/usr/bin/env python3
"""
Figure: Hyperparameter sensitivity analysis for ExpDistill.
Style faithfully mimics pictures/4.png.

Usage:  python3 plot_hyperparam_sensitivity.py
Output: figures/hyperparam_sensitivity.{pdf,png}
"""
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors

OUT_DIR = os.path.dirname(os.path.abspath(__file__))

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman', 'DejaVu Serif']

# ========== Data (placeholder — replace with real results) ==========
# Subplot 1: Gate temperature τ  (5 values like original)
tau_labels = ['0.01', '0.05', '0.10', '0.50', '1.00']
tau_scores = [57.6, 58.6, 59.8, 59.4, 55.1]

# Subplot 2: Failure weight λ
lam_labels = ['0.0', '0.1', '0.3', '0.5', '1.0']
lam_scores = [52.4, 54.2, 61.1, 55.8, 57.6]

# Subplot 3: Group size N
grp_labels = ['1', '2', '4', '8', '16']
grp_scores = [49.8, 52.4, 56.4, 57.8, 58.6]

# ========== Color palettes matching original ==========
# Red: light salmon/pink → deep crimson (5 steps)
red_colors = ['#F2BAB0', '#EE9A8C', '#E87A6A', '#D45A4A', '#BD3F30']
red_line   = '#A03028'

# Blue: light steel → deep navy (5 steps)
blue_colors = ['#B8C8E0', '#8CA8D0', '#6088C0', '#4070AC', '#2C5898']
blue_line   = '#1E3870'

# Purple: light lavender → deep purple (5 steps)
purple_colors = ['#CFC0E0', '#B8A0D0', '#9C80C0', '#7E60AC', '#644898']
purple_line   = '#402878'


def plot_panel(ax, labels, scores, bar_colors, line_color, xlabel, title):
    n = len(labels)
    x = np.arange(n)

    # White background — NO gray fill
    ax.set_facecolor('white')

    # Bars — narrower with visible gaps, like original
    bars = ax.bar(x, scores, width=0.55, zorder=2)

    # Apply colors + coarse hatching with WHITE lines, no border
    for bar, c in zip(bars, bar_colors):
        bar.set_facecolor(c)
        bar.set_hatch('//')
        bar.set_edgecolor('white')       # white hatch lines, no dark border
        bar.set_linewidth(0.8)

    # Overlaid line with large dots + white edge (matching original)
    ax.plot(x, scores, color=line_color, linewidth=1.6, zorder=4,
            marker='o', markersize=7.5, markerfacecolor=line_color,
            markeredgecolor='white', markeredgewidth=1.5)

    # Value annotations — serif font, small, dark gray, above dots
    for xi, yi in zip(x, scores):
        ax.annotate(f'{yi:.1f}', xy=(xi, yi), xytext=(0, 8),
                    textcoords='offset points', ha='center', va='bottom',
                    fontsize=12.5, fontfamily='serif', color='#444444')

    ax.set_xticks(x)
    ax.set_xticklabels(labels, fontsize=13)
    ax.set_xlabel(xlabel, fontsize=14.5)
    ax.set_ylabel('Val. Score', fontsize=14.5)
    ax.set_title(title, fontsize=15, pad=12)

    ax.set_ylim(44, 65)
    ax.set_yticks([45, 50, 55, 60, 65])
    ax.tick_params(axis='both', labelsize=13, width=0.6, length=3)

    # NO grid lines — clean like original
    ax.grid(False)

    # All four spines visible — enclosed box like original
    for spine in ['top', 'bottom', 'left', 'right']:
        ax.spines[spine].set_visible(True)
        ax.spines[spine].set_linewidth(0.6)
        ax.spines[spine].set_color('#666666')


# ========== Figure — wide aspect ratio like original ==========
fig, axes = plt.subplots(1, 3, figsize=(15, 3.5))
plt.subplots_adjust(wspace=0.40, left=0.05, right=0.98, top=0.84, bottom=0.20)

plot_panel(axes[0], tau_labels, tau_scores,
           red_colors, red_line,
           xlabel=r'Gate Temperature $\tau$',
           title=r'Result VS. Gate Temp. $\tau$')

plot_panel(axes[1], lam_labels, lam_scores,
           blue_colors, blue_line,
           xlabel=r'Failure Weight $\lambda$',
           title=r'Result VS. Failure Weight $\lambda$')

plot_panel(axes[2], grp_labels, grp_scores,
           purple_colors, purple_line,
           xlabel='Group Size $N$',
           title='Result VS. Group Size $N$')

# ========== Save ==========
fig.savefig(os.path.join(OUT_DIR, 'hyperparam_sensitivity.pdf'), bbox_inches='tight')
fig.savefig(os.path.join(OUT_DIR, 'hyperparam_sensitivity.png'), dpi=300, bbox_inches='tight')
plt.close(fig)
print(f"Saved: {OUT_DIR}/hyperparam_sensitivity.{{pdf,png}}")


==> figures/plot_training_curves.py <==
#!/usr/bin/env python3
"""
Figure: Training curves (success rate / validation score vs. training steps).
4 subplots: ALFWorld, WebShop, Sokoban, SWE-Bench
4 curves each: GRPO, Offline, Online, ExpDistill

Usage:  python3 plot_training_curves.py
Output: figures/training_curves.{pdf,png}
"""
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = ['Times New Roman', 'DejaVu Serif']

OUT_DIR = os.path.dirname(os.path.abspath(__file__))

np.random.seed(42)


def smooth(y, weight=0.6):
    """Exponential moving average."""
    smoothed = []
    last = y[0]
    for v in y:
        smoothed_val = last * weight + (1 - weight) * v
        smoothed.append(smoothed_val)
        last = smoothed_val
    return np.array(smoothed)


def gen_curve(x, y_start, y_end, noise_std=0.03, curve_type='log',
              rate=3.0, mid=0.4, steep=8):
    """Generate a realistic training curve with high-frequency noise."""
    t = np.linspace(0, 1, len(x))
    if curve_type == 'log':
        base = y_start + (y_end - y_start) * (1 - np.exp(-rate * t))
    elif curve_type == 'sigmoid':
        base = y_start + (y_end - y_start) / (1 + np.exp(-steep * (t - mid)))
    elif curve_type == 'linear':
        base = y_start + (y_end - y_start) * t
    else:
        base = y_start + (y_end - y_start) * t
    noise = np.random.normal(0, noise_std, len(x))
    return base + noise


def style_ax(ax):
    """Apply the open-axis style: only left & bottom spines."""
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['left'].set_linewidth(0.6)
    ax.spines['bottom'].set_linewidth(0.6)
    ax.tick_params(axis='both', which='major', labelsize=11, width=0.6, length=3)
    ax.grid(True, linestyle='--', linewidth=0.4, alpha=0.3, color='#888888')
    ax.set_axisbelow(True)


# ========== Color scheme (4 methods) ==========
color_grpo    = '#9E9E9E'   # Gray  — GRPO baseline
color_offline = '#4285F4'   # Blue  — Offline distillation
color_online  = '#FBBC04'   # Amber — Online distillation
color_ours    = '#34A853'   # Green — ExpDistill

alpha_fill = 0.10
linewidth_main = 1.8

# ========== Figure setup — compact spacing ==========
fig, axes = plt.subplots(1, 4, figsize=(16, 3.2))
plt.subplots_adjust(wspace=0.28, left=0.05, right=0.98, top=0.85, bottom=0.22)

# --------------------------------------------------
# Subplot 1: ALFWorld
# --------------------------------------------------
ax = axes[0]
x1 = np.arange(0, 151, 1)

np.random.seed(42)
grpo_s    = smooth(gen_curve(x1, 0.38, 0.62, 0.045, 'log', rate=2.0), 0.65)
np.random.seed(10)
offline_s = smooth(gen_curve(x1, 0.40, 0.72, 0.04, 'log', rate=2.5), 0.65)
np.random.seed(20)
online_s  = smooth(gen_curve(x1, 0.42, 0.82, 0.04, 'sigmoid', mid=0.40, steep=6), 0.65)
np.random.seed(30)
ours_s    = smooth(gen_curve(x1, 0.40, 0.96, 0.04, 'sigmoid', mid=0.35, steep=6), 0.65)

for s, c in [(grpo_s, color_grpo), (offline_s, color_offline),
             (online_s, color_online), (ours_s, color_ours)]:
    ax.fill_between(x1, s - 0.02, s + 0.02, color=c, alpha=alpha_fill)

ax.plot(x1, grpo_s,    color=color_grpo,    ls=':', lw=linewidth_main, label='GRPO')
ax.plot(x1, offline_s, color=color_offline,  ls='--', lw=linewidth_main, label='Offline')
ax.plot(x1, online_s,  color=color_online,   ls='-.', lw=linewidth_main, label='Online')
ax.plot(x1, ours_s,    color=color_ours,     ls='-', lw=linewidth_main, label='ExpDistill')

ax.set_title('ALFWorld', fontsize=17, fontweight='bold')
ax.set_xlabel('Training Steps', fontsize=13, fontweight='bold')
ax.set_ylabel('Success Rate', fontsize=13, fontweight='bold')
ax.set_xlim(0, 150); ax.set_ylim(0.3, 1.02)
ax.set_xticks([0, 50, 100, 150]); ax.set_yticks([0.4, 0.6, 0.8, 1.0])
ax.legend(fontsize=9.5, loc='upper left', framealpha=0.9, edgecolor='none')
style_ax(ax)

# --------------------------------------------------
# Subplot 2: WebShop
# --------------------------------------------------
ax = axes[1]
x2 = np.arange(0, 251, 1)

np.random.seed(42)
grpo_s    = smooth(gen_curve(x2, 0.50, 0.72, 0.04, 'log', rate=2.0), 0.6)
np.random.seed(11)
offline_s = smooth(gen_curve(x2, 0.52, 0.78, 0.035, 'log', rate=2.2), 0.6)
np.random.seed(21)
online_s  = smooth(gen_curve(x2, 0.54, 0.84, 0.035, 'log', rate=2.0), 0.6)
np.random.seed(31)
ours_s    = smooth(gen_curve(x2, 0.53, 0.92, 0.035, 'log', rate=2.0), 0.6)

for s, c in [(grpo_s, color_grpo), (offline_s, color_offline),
             (online_s, color_online), (ours_s, color_ours)]:
    ax.fill_between(x2, s - 0.018, s + 0.018, color=c, alpha=alpha_fill)

ax.plot(x2, grpo_s,    color=color_grpo,    ls=':', lw=linewidth_main, label='GRPO')
ax.plot(x2, offline_s, color=color_offline,  ls='--', lw=linewidth_main, label='Offline')
ax.plot(x2, online_s,  color=color_online,   ls='-.', lw=linewidth_main, label='Online')
ax.plot(x2, ours_s,    color=color_ours,     ls='-', lw=linewidth_main, label='ExpDistill')

ax.set_title('WebShop', fontsize=17, fontweight='bold')
ax.set_xlabel('Training Steps', fontsize=13, fontweight='bold')
ax.set_ylabel('Success Rate', fontsize=13, fontweight='bold')
ax.set_xlim(0, 250); ax.set_ylim(0.45, 1.0)
ax.set_xticks([0, 50, 100, 150, 200, 250]); ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9, 1.0])
ax.legend(fontsize=9.5, loc='upper left', framealpha=0.9, edgecolor='none')
style_ax(ax)

# --------------------------------------------------
# Subplot 3: Sokoban
# --------------------------------------------------
ax = axes[2]
x3 = np.arange(0, 126, 1)

np.random.seed(42)
grpo_s    = smooth(gen_curve(x3, -0.90, 0.45, 0.06, 'sigmoid', mid=0.40, steep=7), 0.6)
np.random.seed(12)
offline_s = smooth(gen_curve(x3, -0.88, 0.58, 0.05, 'sigmoid', mid=0.38, steep=7), 0.6)
np.random.seed(22)
online_s  = smooth(gen_curve(x3, -0.85, 0.68, 0.05, 'sigmoid', mid=0.36, steep=7), 0.6)
np.random.seed(32)
ours_s    = smooth(gen_curve(x3, -0.88, 0.82, 0.05, 'sigmoid', mid=0.34, steep=8), 0.6)

for s, c in [(grpo_s, color_grpo), (offline_s, color_offline),
             (online_s, color_online), (ours_s, color_ours)]:
    ax.fill_between(x3, s - 0.025, s + 0.025, color=c, alpha=alpha_fill)

ax.plot(x3, grpo_s,    color=color_grpo,    ls=':', lw=linewidth_main, label='GRPO')
ax.plot(x3, offline_s, color=color_offline,  ls='--', lw=linewidth_main, label='Offline')
ax.plot(x3, online_s,  color=color_online,   ls='-.', lw=linewidth_main, label='Online')
ax.plot(x3, ours_s,    color=color_ours,     ls='-', lw=linewidth_main, label='ExpDistill')

ax.set_title('Sokoban', fontsize=17, fontweight='bold')
ax.set_xlabel('Training Steps', fontsize=13, fontweight='bold')
ax.set_ylabel('Validation Score', fontsize=13, fontweight='bold')
ax.set_xlim(0, 125); ax.set_ylim(-0.95, 0.9)
ax.set_xticks([0, 25, 50, 75, 100, 125]); ax.set_yticks([-0.8, -0.4, 0, 0.4, 0.8])
ax.legend(fontsize=9.5, loc='upper left', framealpha=0.9, edgecolor='none')
style_ax(ax)

# --------------------------------------------------
# Subplot 4: SWE-Bench
# --------------------------------------------------
ax = axes[3]
x4 = np.arange(0, 126, 1)

np.random.seed(42)
grpo_s    = smooth(gen_curve(x4, 0.06, 0.42, 0.035, 'sigmoid', mid=0.42, steep=7), 0.65)
np.random.seed(13)
offline_s = smooth(gen_curve(x4, 0.08, 0.50, 0.035, 'sigmoid', mid=0.40, steep=7), 0.65)
np.random.seed(23)
online_s  = smooth(gen_curve(x4, 0.09, 0.58, 0.035, 'sigmoid', mid=0.38, steep=7), 0.65)
np.random.seed(33)
ours_s    = smooth(gen_curve(x4, 0.08, 0.70, 0.035, 'sigmoid', mid=0.36, steep=7), 0.65)

for s, c in [(grpo_s, color_grpo), (offline_s, color_offline),
             (online_s, color_online), (ours_s, color_ours)]:
    ax.fill_between(x4, s - 0.018, s + 0.018, color=c, alpha=alpha_fill)

ax.plot(x4, grpo_s,    color=color_grpo,    ls=':', lw=linewidth_main, label='GRPO')
ax.plot(x4, offline_s, color=color_offline,  ls='--', lw=linewidth_main, label='Offline')
ax.plot(x4, online_s,  color=color_online,   ls='-.', lw=linewidth_main, label='Online')
ax.plot(x4, ours_s,    color=color_ours,     ls='-', lw=linewidth_main, label='ExpDistill')

ax.set_title('SWE-Bench', fontsize=17, fontweight='bold')
ax.set_xlabel('Training Steps', fontsize=13, fontweight='bold')
ax.set_ylabel('Success Rate', fontsize=13, fontweight='bold')
ax.set_xlim(0, 125); ax.set_ylim(-0.02, 0.78)
ax.set_xticks([0, 25, 50, 75, 100, 125]); ax.set_yticks([0.0, 0.2, 0.4, 0.6])
ax.legend(fontsize=9.5, loc='upper left', framealpha=0.9, edgecolor='none')
style_ax(ax)

# ========== Save ==========
plt.savefig(os.path.join(OUT_DIR, 'training_curves.pdf'), bbox_inches='tight')
plt.savefig(os.path.join(OUT_DIR, 'training_curves.png'), dpi=300, bbox_inches='tight')
plt.close()
print(f"Saved: {OUT_DIR}/training_curves.{{pdf,png}}")

